Coherent Elastic Neutrino-Nucleus Scattering with directional detectors

We study the sensitivity of detectors with directional sensitivity to coherent elastic neutrino-nucleus scattering (CE$\nu$NS), and how these detectors complement measurements of the nuclear recoil energy. We consider stopped pion and reactor neutrino sources, and use gaseous helium and fluorine as examples of detector material. We generate Standard Model predictions, and compare to scenarios that include new, light vector or scalar mediators. We show that directional detectors can provide valuable additional information in discerning new physics, and we identify prominent spectral features in both the angular and the recoil energy spectrum for light mediators, even for nuclear recoil energy thresholds as high as $\sim 50$ keV. Combined with energy and timing information, directional information can play an important role in extracting new physics from CE$\nu$NS experiments.

==> plots/xsec-behavior.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95997,       1982]
NotebookOptionsPosition[     94654,       1949]
NotebookOutlinePosition[     95024,       1965]
CellTagsIndexPosition[     94981,       1962]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"133", "*", "14"}], "+", 
  RowBox[{"55", "*", "1.1"}]}]], "Input",
 CellChangeTimes->{{3.7881740400943413`*^9, 
  3.78817405945325*^9}},ExpressionUUID->"e9bec0d4-df6e-490e-a68d-\
f5e2e33d9889"],

Cell[BoxData["1922.5`"], "Output",
 CellChangeTimes->{
  3.788174060222352*^9},ExpressionUUID->"55e94fbc-de23-4915-8e24-\
0264227c05be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fun", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"Er", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mN", "\[Times]", 
         SuperscriptBox["10", "6"]}], ")"}], "/", 
       SuperscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], "/", "Enumin"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "-", 
     RowBox[{"\[Epsilon]", "/", "m\[Mu]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.788178219502797*^9, 3.7881782696279297`*^9}, {
  3.788178377379533*^9, 
  3.7881783858357563`*^9}},ExpressionUUID->"e7f3b99d-934d-4580-a5fd-\
417a13ddce0a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      RowBox[{"Er", " ", "mN"}], 
      SuperscriptBox["\[Epsilon]", "2"]]}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], "-", 
     FractionBox["\[Epsilon]", "m\[Mu]"]}], ")"}]}], "Enumin"]], "Output",
 CellChangeTimes->{
  3.788178274260578*^9},ExpressionUUID->"ee8de450-9b65-45d8-a191-\
6a16f8a18464"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Fun", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", "\[Rule]", 
       FractionBox["1", 
        RowBox[{
         FractionBox["x", "Enumin"], "-", 
         FractionBox["1", 
          RowBox[{"mN", "\[Times]", 
           SuperscriptBox["10", "3"]}]]}]]}], "}"}]}], "/.", 
    RowBox[{"Enumin", "\[Rule]", 
     SqrtBox[
      RowBox[{"Er", " ", 
       RowBox[{"mN", "/", "2"}]}]]}]}], "/.", 
   RowBox[{"Er", "\[Rule]", "10"}]}], "/.", 
  RowBox[{"mN", "\[Rule]", "4.0"}]}]], "Input",
 CellChangeTimes->{{3.788178475081706*^9, 
  3.78817847612362*^9}},ExpressionUUID->"1bae6399-b7c5-4aa4-87c3-\
ebb0b03c40c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.22360679774997896`", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox["1", 
       RowBox[{"m\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.00025`"}], "+", 
          RowBox[{"0.22360679774997896`", " ", "x"}]}], ")"}]}]]}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"40.`", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.00025`"}], "+", 
          RowBox[{"0.22360679774997896`", " ", "x"}]}], ")"}], "2"]}]}], 
     ")"}]}], ")"}], "/", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.00025`"}], "+", 
     RowBox[{"0.22360679774997896`", " ", "x"}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{
  3.788178476435698*^9},ExpressionUUID->"c6d5ddf4-a4e3-4530-95b5-\
1ac2b504d5a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Fun", "/.", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", "\[Rule]", 
            FractionBox["1", 
             RowBox[{
              FractionBox["x", "Enumin"], "-", 
              FractionBox["1", 
               RowBox[{"mN", "\[Times]", 
                SuperscriptBox["10", "3"]}]]}]]}], "}"}]}], "/.", 
         RowBox[{"Enumin", "\[Rule]", 
          SqrtBox[
           RowBox[{"Er", " ", 
            RowBox[{"mN", "/", "2"}]}]]}]}], "/.", 
        RowBox[{"Er", "\[Rule]", "10"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mN", "\[Rule]", "4.0"}], ",", 
         RowBox[{"m\[Mu]", "\[Rule]", "105.6"}]}], "}"}]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Fun", "/.", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", "\[Rule]", 
            FractionBox["1", 
             RowBox[{
              FractionBox["x", "Enumin"], "-", 
              FractionBox["1", 
               RowBox[{"mN", "\[Times]", 
                SuperscriptBox["10", "3"]}]]}]]}], "}"}]}], "/.", 
         RowBox[{"Enumin", "\[Rule]", 
          SqrtBox[
           RowBox[{"Er", " ", 
            RowBox[{"mN", "/", "2"}]}]]}]}], "/.", 
        RowBox[{"Er", "\[Rule]", "50"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mN", "\[Rule]", "4.0"}], ",", 
         RowBox[{"m\[Mu]", "\[Rule]", "105.6"}]}], "}"}]}], ")"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0.1", ",", "1"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.1", ",", "100"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7881782757859707`*^9, 3.788178343256859*^9}, {
  3.7881784055821447`*^9, 
  3.788178601240279*^9}},ExpressionUUID->"ad16a75a-cfc6-4112-b347-\
4a59a9af22bc"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2Hk4VF0YAPB7h+ziEintSiWE7C1zUigRRUSUIqWINhKKRCpkS1pESpZE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       "]]},
     Annotation[#, "Charting`Private`Tag$7024#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw92Hc8Vf//AHB7nosyMkpGVpQoiei8KyIrq4xIMpqSPi2FUBqoSKRSRGVU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       "]]},
     Annotation[#, "Charting`Private`Tag$7024#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-2.3025850929940455`, -2.3025850929940455`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-2.3025850929940455`, 
        FormBox["0.1`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox["50", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-1.6094379124341003`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.4\"", 0.4, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.6\"", 0.6, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.8\"", 0.8, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TagBox[
          InterpretationBox["\"1.0\"", 1., AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.0498221244986778`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7985076962177716, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5978370007556204, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4307829160924542, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2876820724517809, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.16251892949777494`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.05129329438755058, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.0498221244986778`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7985076962177716, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5978370007556204, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4307829160924542, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2876820724517809, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.16251892949777494`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.05129329438755058, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-2.3025850929940455`, 0}, {-2.3025850929940455`, 
      Log[100]}}, {{-2.3025850929940455`, 0}, {-2.3025850929940455`, 
     4.605170185988092}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{{3.788178308250422*^9, 3.788178343631927*^9}, 
   3.788178419088682*^9, 3.788178461908136*^9, {3.788178492113085*^9, 
   3.788178513952038*^9}, {3.788178550259973*^9, 
   3.788178601838004*^9}},ExpressionUUID->"ad46cdb1-91b2-48df-acb6-\
2e1e6f96df18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["10", "12"], 
        RowBox[{"GFermi", "\[Times]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"mN", "\[Times]", 
              SuperscriptBox["10", "6"]}], ")"}], " ", "Er"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"mV", "\[Times]", 
              SuperscriptBox["10", "3"]}], ")"}], "2"]}], ")"}]}]], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mN", "\[Rule]", "4"}], ",", 
         RowBox[{"GFermi", "\[Rule]", 
          RowBox[{"1.166", "\[Times]", 
           SuperscriptBox["10", 
            RowBox[{"-", "5"}]]}]}], ",", 
         RowBox[{"mV", "\[Rule]", "0.1"}]}], "}"}]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["10", "12"], 
        RowBox[{"GFermi", "\[Times]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"mN", "\[Times]", 
              SuperscriptBox["10", "6"]}], ")"}], " ", "Er"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"mV", "\[Times]", 
              SuperscriptBox["10", "3"]}], ")"}], "2"]}], ")"}]}]], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mN", "\[Rule]", "4"}], ",", 
         RowBox[{"GFermi", "\[Rule]", 
          RowBox[{"1.166", "\[Times]", 
           SuperscriptBox["10", 
            RowBox[{"-", "5"}]]}]}], ",", 
         RowBox[{"mV", "\[Rule]", "1"}]}], "}"}]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["10", "12"], 
        RowBox[{"GFermi", "\[Times]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"mN", "\[Times]", 
              SuperscriptBox["10", "6"]}], ")"}], " ", "Er"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"mV", "\[Times]", 
              SuperscriptBox["10", "3"]}], ")"}], "2"]}], ")"}]}]], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mN", "\[Rule]", "4"}], ",", 
         RowBox[{"GFermi", "\[Rule]", 
          RowBox[{"1.166", "\[Times]", 
           SuperscriptBox["10", 
            RowBox[{"-", "5"}]]}]}], ",", 
         RowBox[{"mV", "\[Rule]", "10.0"}]}], "}"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Er", ",", "0.001", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7881787529213963`*^9, 3.7881787973183813`*^9}, {
  3.78817911036292*^9, 3.788179334952799*^9}, {3.78817937069601*^9, 
  3.78817937334652*^9}},ExpressionUUID->"bdd79f54-8836-4e2d-9681-\
ce9619d9fddf"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3s0lGkcwPFhXBZp530r15IdpdI6zDPmZmbMb4uuZ5BKq5FSoTWJZqls
yS1F2YmNRi0lFA2RkFK8z0St0CYa1a5s4rjUosssKptt//iez/l+sz3SL0Sf
RqNJv/S/A9Gtaccv2OK5wYOXuSwxtFOBw3/n2eLG+8zah65iqDMdXeVz1hYn
EFUZu768Mp/x1exTtrhtRkPJGRcxcNs2Hs07YosfPtTJPziLIcXhRdLVMFvs
Vd/rXuEkhgUduoNdzrZ4R87TnvcOYgh2sdvDrLPBNo3jRS/miKFfu2HLcsoa
TxV56JQ6EUxvqQEDrRVWhLedNukQgTZmccyWMUu8KKJ+dP4VEdTExldLxi1w
DjOF35MogqVbaUMacwtcwXQzqvcXgdo1xPEBMQerCwz/8V0ogsHM7poom9n4
gbK9bfc7Idx8HCeoZs/C+R52NAeNELLo9OYEAYkdhzzS6ceFYDT72poRHwLL
nvykJ9ooBE71j3bvwhn4RmRE5X57ITxLQB+n+2diuajawmvAHaIDH52XzTHH
laC6Lq5wByaDL7tvZ4a/Zwo/vle4w+q+xhthLBNsM5weIuG5Q25s4WevEGMc
cG5FNWtaAPpDazZzFYa44N+YKfKOALKsV5wLzafjnU+ogOZUAQgcTCZLivVw
B7/N5PAaAZTnvBzkRU1TRaymVidzASzfu/lqXucnyszP17erkw+fPwQXLRqe
oDTW4rRT2XwgTIgfWN/pqHJepCxIxgeLTaaK3NI31MhO9nwJkw+Jakfppoxh
anVyLN29nwfHqo5tivF+SeWCfbuPmgeVAoaitvcxpUhdlZ0k50Gk/ZDVQlxD
bQTS6bEzD1j2U15rxzSSz0kB21fquFATNvG88fRTSTandd0fNVyY9Fsif5vd
J/HwvcTKPMgFFH0nqOHWK8kly/Ey+TIuZNici7vg8VYiVTV8G2bAhYpo9qe+
bp0E7x4tSW3hQImdQKp/f1JS9XbBmdYTHFi9TPV7vmJKog8hwFnHgUOntIZj
BjQYaGl3a7LkgOaKSnlwQg/K4nYaxzxzg2cGRi7NzXQg9HZwpefd4K/kspv6
GkNY/GQydOU2N5D3ORfMuGoM1zoovzCmG7TGywq64kxgitE7Uj7EBitPTbpS
YQYHOpPLrNRsEHh1Ko1WmINn6S2uOpINvY54VMr4Gpa0G9UGc9kgzFHkahIY
kMHQhgsnEUQJZdLbuwjoOelJFzcgKMvUMpt3E8DPG5/pXo9gaNBnsjOKAH9V
sQ3vNoKtWZ6Frw8Q4OpvhFh1CLxHnD/YpBGQOLd228LrCJaep12MvUwA/eZA
vXk5ggH9S1PcVwQ8D0nZ35OHgBlg37FslABvwjL5z1wEQRVni73fEYBaipVP
f0WglZ30C/1IgNOuexc7ziBoqj5Qkm1KQmDkZOe9bAQXQtdu0DmRYH7I1bXi
ZwTdt+8uobmQEBFZJSxLR2A1C6bN2CTMi+esvHwCQQblpnYQkqA/wQ0qTENw
2MqOtn4tCe3BLumqFAR1e3K0QT4k5PuWqrKOIBhvIkvD15Og3e5YmJmMIGKv
sX+SjITXOuu6E4kISn5LXKrcSsLRfb/cTU1A0D9vinZ2Bwmf7EwfpcQjsI/e
13UxjITFYwndSYcRBLa8Ka2Uk9A/OD4YH4fgP8P4JvI=
       "]]},
     Annotation[#, "Charting`Private`Tag$12927#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk01V0XB3AZKmP3/i7XdS9SitJAP9P9vfV0N5oeQm8DZWySQpJUGsxK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       "]]},
     Annotation[#, "Charting`Private`Tag$12927#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4lN8XAHBr1pEZTIOILKlsjYlEzUtaKFSUMiElRFRSiQgtlgrJr6zf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       "]]},
     Annotation[#, "Charting`Private`Tag$12927#3"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755044024475, 18.372462380533143`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         TemplateBox[{"10", "9"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         TemplateBox[{"10", "11"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.811242831518264`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.216707939626428`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.50439001207821, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.72753356339242, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.909855120186375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.064005800013632`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.197537192638155`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.31532022829454, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.11382792451231, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.519293032620475`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.806975105072254`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.030118656386467`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.21244021318042, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.36659089300768, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.5001222856322, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.617905321288585`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {21.416413017506358`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {21.82187812561452, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.1095601980663, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.33270374938051, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.515025306174465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.669175986001726`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.80270737862625, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.920490414282632`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {23.7189981105004, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.124463218608568`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.412145291060348`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.635288842374557`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.81761039916851, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.97176107899577, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25.10529247162029, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25.223075507276675`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26.021583203494448`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26.42704831160261, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26.714730384054395`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26.937873935368604`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27.12019549216256, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27.274346171989816`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27.40787756461434, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27.525660600270722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {28.324168296488494`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {28.729633404596658`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.017315477048438`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.240459028362647`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.4227805851566, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.576931264983862`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.710462657608385`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.82824569326477, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {30.626753389482538`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {31.032218497590705`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.811242831518264`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.216707939626428`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.50439001207821, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.72753356339242, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.909855120186375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.064005800013632`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.197537192638155`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.31532022829454, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.11382792451231, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.519293032620475`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.806975105072254`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.030118656386467`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.21244021318042, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.36659089300768, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.5001222856322, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.617905321288585`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {21.416413017506358`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {21.82187812561452, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.1095601980663, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.33270374938051, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.515025306174465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.669175986001726`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.80270737862625, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22.920490414282632`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {23.7189981105004, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.124463218608568`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.412145291060348`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.635288842374557`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.81761039916851, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24.97176107899577, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25.10529247162029, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25.223075507276675`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26.021583203494448`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26.42704831160261, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26.714730384054395`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26.937873935368604`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27.12019549216256, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27.274346171989816`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27.40787756461434, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {27.525660600270722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {28.324168296488494`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {28.729633404596658`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.017315477048438`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.240459028362647`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.4227805851566, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.576931264983862`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.710462657608385`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.82824569326477, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {30.626753389482538`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {31.032218497590705`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{{3.788179227312624*^9, 3.788179335505364*^9}, 
   3.788179374944174*^9},ExpressionUUID->"f190e40b-a299-4dc8-93c4-\
033bfa124d8a"]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 228, 6, 39, "Input",ExpressionUUID->"e9bec0d4-df6e-490e-a68d-f5e2e33d9889"],
Cell[811, 30, 136, 3, 44, "Output",ExpressionUUID->"55e94fbc-de23-4915-8e24-0264227c05be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[984, 38, 670, 20, 43, "Input",ExpressionUUID->"e7f3b99d-934d-4580-a5fd-417a13ddce0a"],
Cell[1657, 60, 472, 15, 80, "Output",ExpressionUUID->"ee8de450-9b65-45d8-a191-6a16f8a18464"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2166, 80, 681, 21, 81, "Input",ExpressionUUID->"1bae6399-b7c5-4aa4-87c3-ebb0b03c40c9"],
Cell[2850, 103, 913, 30, 66, "Output",ExpressionUUID->"c6d5ddf4-a4e3-4530-95b5-1ac2b504d5a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3800, 138, 2139, 63, 191, "Input",ExpressionUUID->"ad16a75a-cfc6-4112-b347-4a59a9af22bc"],
Cell[5942, 203, 35112, 667, 307, "Output",ExpressionUUID->"ad46cdb1-91b2-48df-acb6-2e1e6f96df18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41091, 875, 2920, 81, 200, "Input",ExpressionUUID->"bdd79f54-8836-4e2d-9681-ce9619d9fddf"],
Cell[44014, 958, 50624, 988, 302, "Output",ExpressionUUID->"f190e40b-a299-4dc8-93c4-033bfa124d8a"]
}, Open  ]]
}
]
*)


